CascadeV-Det: Cascade Point Voting for 3D Object Detection

Anchor-free object detectors are highly efficient in performing point-based prediction without the need for extra post-processing of anchors. However, different from the 2D grids, the 3D points used in these detectors are often far from the ground truth center, making it challenging to accurately regress the bounding boxes. To address this issue, we propose a Cascade Voting (CascadeV) strategy that provides high-quality 3D object detection with point-based prediction. Specifically, CascadeV performs cascade detection using a novel Cascade Voting decoder that combines two new components: Instance Aware Voting (IA-Voting) and a Cascade Point Assignment (CPA) module. The IA-Voting module updates the object features of updated proposal points within the bounding box using conditional inverse distance weighting. This approach prevents features from being aggregated outside the instance and helps improve the accuracy of object detection. Additionally, since model training can suffer from a lack of proposal points with high centerness, we have developed the CPA module to narrow down the positive assignment threshold with cascade stages. This approach relaxes the dependence on proposal centerness in the early stages while ensuring an ample quantity of positives with high centerness in the later stages. Experiments show that FCAF3D with our CascadeV achieves state-of-the-art 3D object detection results with 70.4\% mAP@0.25 and 51.6\% mAP@0.5 on SUN RGB-D and competitive results on ScanNet. Code will be released at https://github.com/Sharpiless/CascadeV-Det

==> best_config/mix_bbox_mask_cascade_lose_top5_5_selective_512_layer2_2gpu.py <==
_base_ = ['./fcaf3d.py']

lr = 0.001  # max learning rate
optimizer = dict(
    type='AdamW', lr=lr, weight_decay=0.0001,
    paramwise_cfg=dict(
        custom_keys={
            'decoder': dict(lr_mult=0.05, decay_mult=1.0),
        },
    ),
)

num_layers = 2
model = dict(
    type='CascadeSparse3DDetector',
    img_encoder=dict(
        type='DeformableDetrEncoder',
        encoder=dict(
            type='DetrTransformerEncoder',
            num_layers=6,
            transformerlayers=dict(
                type='BaseTransformerLayer',
                attn_cfgs=dict(
                    type='MultiScaleDeformableAttention', embed_dims=256),
                feedforward_channels=1024,
                ffn_dropout=0.1,
                operation_order=('self_attn', 'norm', 'ffn', 'norm'))),
        positional_encoding=dict(
            type='SinePositionalEncoding',
            num_feats=128,
            normalize=True,
            offset=-0.5),
        num_feature_levels=4,
        embed_dims=256,
    ),
    img_backbone=dict(
        type='ResNet',
        depth=50,
        num_stages=4,
        out_indices=(1, 2, 3),
        frozen_stages=1,
        norm_cfg=dict(type='BN', requires_grad=False),
        norm_eval=True,
        style='pytorch',
        # init_cfg=dict(type='Pretrained', checkpoint='torchvision://resnet50')
        ),
    img_neck=dict(
        type='ChannelMapper',
        in_channels=[512, 1024, 2048],
        kernel_size=1,
        out_channels=256,
        act_cfg=None,
        norm_cfg=dict(type='GN', num_groups=32),
        num_outs=4),
    neck_with_head=dict(
        type='Fcaf3DNeckWithHead_cascade',
        n_classes=10,
        n_reg_outs=8,
        cross_sampling=False,
        n_cross_attention=1024,
        num_query=512,
        noise_stages=0,
        assigner=dict(
            type='CascadeAssigner',
            scale=0.2,
            min_scale=0.2,
            topk_sampling=5,
            num_layers=num_layers+2)),
    stage2_head=dict(
        type='CAHeadCascade',
        update_points=True,
        update_ref=True,
        refine_query=True,
        refine_with_res=False,
        refine_with_bbox=True,
        with_centerness_mask=True,
        with_self_attn=False,
        average_refine=False,
        refine_with_updated_points=True, 
        detach_dist=True,
        topk_refine=5,
        decoder=dict(
            type='TransformerDecoderLayerWithPos',
            num_layers=num_layers,
            transformerlayers=dict(
                type='ConditionalPIDetrTransformerDecoderLayer',
                attn_cfgs=[
                    dict(
                        type='MultiheadAttention',
                        embed_dims=256,
                        num_heads=8,
                        dropout=0.1),
                    dict(
                        type='MultiScaleDeformableAttention',
                        embed_dims=256)
                ],
                ffn_cfgs=dict(
                    type='C_FFN',
                    embed_dims=256,
                    feedforward_channels=1024,
                    num_fcs=2,
                    ffn_drop=0.1,
                    act_cfg=dict(type='ReLU', inplace=True),
                ),
                feedforward_channels=1024,
                ffn_dropout=0.1,
                operation_order=('self_attn', 'norm', 'cross_attn', 'norm',
                                 'ffn', 'norm'),
            ),
            posembed=dict(
                input_channel=9,
                num_pos_feats=256,
            ),
        ),
    ),
    freeze_img_branch=True,
    test_cfg=dict(
        ensemble_stages=[num_layers, num_layers+1],
        iou_thr=.25,
        score_thr=.01,
    ),
)

n_points = 100000
img_norm_cfg = dict(
    mean=[123.675, 116.28, 103.53], std=[58.395, 57.12, 57.375], to_rgb=True)
dataset_type = 'SUNRGBDDataset'
data_root = '/Extra/guowx/SUNRGBD/'
class_names = ('bed', 'table', 'sofa', 'chair', 'toilet', 'desk', 'dresser',
               'night_stand', 'bookshelf', 'bathtub')
train_pipeline = [
    dict(
        type='LoadPointsFromFile',
        coord_type='DEPTH',
        shift_height=False,
        load_dim=6,
        use_dim=[0, 1, 2, 3, 4, 5]),
    dict(type='LoadImageFromFile'),
    dict(type='LoadAnnotations3D'),
    dict(type='Resize', img_scale=(1333, 800), keep_ratio=True),
    dict(type='RandomFlip', flip_ratio=0.0),
    dict(type='Normalize', **img_norm_cfg),
    dict(type='Pad', size_divisor=32),
    dict(type='LoadAnnotations', with_bbox=True),
    dict(type='IndoorPointSample', num_points=n_points),
    dict(
        type='RandomFlip3D',
        sync_2d=False,
        flip_ratio_bev_horizontal=0.5),
    dict(
        type='GlobalRotScaleTrans',
        rot_range=[-0.523599, 0.523599],
        scale_ratio_range=[0.85, 1.15],
        translation_std=[.1, .1, .1],
        shift_height=False),
    dict(type='DefaultFormatBundle3D', class_names=class_names),
    dict(
        type='Collect3D',
        keys=['points', 'gt_bboxes_3d', 'gt_labels_3d', 'img'])
]
test_pipeline = [
    dict(
        type='LoadPointsFromFile',
        coord_type='DEPTH',
        shift_height=False,
        load_dim=6,
        use_dim=[0, 1, 2, 3, 4, 5]),
    dict(type='LoadImageFromFile'),
    dict(
        type='MultiScaleFlipAug3D',
        img_scale=(1333, 800),
        pts_scale_ratio=1,
        flip=False,
        transforms=[
            dict(type='Resize', keep_ratio=True),
            dict(type='RandomFlip', flip_ratio=0.0),
            dict(type='Normalize', **img_norm_cfg),
            dict(type='Pad', size_divisor=32),
            dict(
                type='GlobalRotScaleTrans',
                rot_range=[0, 0],
                scale_ratio_range=[1., 1.],
                translation_std=[0, 0, 0]),
            dict(
                type='RandomFlip3D',
                sync_2d=False,
                flip_ratio_bev_horizontal=0.5,
                flip_ratio_bev_vertical=0.5),
            dict(type='IndoorPointSample', num_points=n_points),
            dict(
                type='DefaultFormatBundle3D',
                class_names=class_names,
                with_label=False),
            dict(type='Collect3D', keys=['points', 'img'])
        ])
]
data = dict(
    samples_per_gpu=16,
    workers_per_gpu=4,
    train=dict(
        type='RepeatDataset',
        times=3,
        dataset=dict(
            type=dataset_type,
            modality=dict(use_camera=True, use_lidar=True),
            data_root=data_root,
            ann_file=data_root + 'sunrgbd_infos_train.pkl',
            pipeline=train_pipeline,
            filter_empty_gt=True,
            classes=class_names,
            box_type_3d='Depth')),
    val=dict(
        type=dataset_type,
        modality=dict(use_camera=True, use_lidar=True),
        data_root=data_root,
        ann_file=data_root + 'sunrgbd_infos_val.pkl',
        pipeline=test_pipeline,
        classes=class_names,
        test_mode=True,
        box_type_3d='Depth'),
    test=dict(
        type=dataset_type,
        modality=dict(use_camera=True, use_lidar=True),
        data_root=data_root,
        ann_file=data_root + 'sunrgbd_infos_val.pkl',
        pipeline=test_pipeline,
        classes=class_names,
        test_mode=True,
        box_type_3d='Depth'))

evaluation = dict(
    interval=12,
)

# may also use your own pre-trained image branch
load_from = 'deform_detr-epoch_10.pth'
resume_from = 'work_dirs/mix_bbox_mask_cascade_lose_top5_5_selective_512_layer2_2gpu/epoch_10.pth'
